Quantum fluxes at the inner horizon of a spherical charged black hole

In an ongoing effort to explore quantum effects on the interior geometry of black holes, we explicitly compute the semiclassical flux components $\left\langle T_{uu}\right\rangle _{ren}$ and $\left\langle T_{vv}\right\rangle _{ren}$ ($u$ and $v$ being the standard Eddington coordinates) of the renormalized stress-energy tensor for a minimally-coupled massless quantum scalar field, in the vicinity of the inner horizon (IH) of a Reissner-Nordstr\"om black hole. These two flux components seem to dominate the effect of backreaction in the IH vicinity; and furthermore, their regularization procedure reveals remarkable simplicity. We consider the Hartle-Hawking and Unruh quantum states, the latter corresponding to an evaporating black hole. In both quantum states, we compute $\left\langle T_{uu}\right\rangle _{ren}$ and $\left\langle T_{vv}\right\rangle _{ren}$ in the IH vicinity for a wide range of $Q/M$ values. We find that both $\left\langle T_{uu}\right\rangle _{ren}$ and $\left\langle T_{vv}\right\rangle _{ren}$ attain finite asymptotic values at the IH. Depending on $Q/M$, these asymptotic values are found to be either positive or negative (or vanishing in-between). Note that having a nonvanishing $\left\langle T_{vv}\right\rangle _{ren}$ at the IH implies the formation of a curvature singularity on its ingoing section, the Cauchy horizon. Motivated by these findings, we also take initial steps in the exploration of the backreaction effect of these semiclassical fluxes on the near-IH geometry.

==> anc/data_for_sup.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11778,        248]
NotebookOptionsPosition[     10973,        228]
NotebookOutlinePosition[     11321,        243]
CellTagsIndexPosition[     11278,        240]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Fluxes at the IH of a spherical charged BH", "Title",
 CellChangeTimes->{{3.7509256154490957`*^9, 3.750925628276379*^9}, {
  3.7703634526066704`*^9, 
  3.770363507957652*^9}},ExpressionUUID->"20700ace-4ce3-4ae5-b68c-\
600d85b03eb5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "This", " ", "file", " ", "contains", " ", "the", " ", "computed", " ", 
    "flux", " ", "quantities", " ", "at", " ", "the", " ", "IH"}], ",", " ", 
   RowBox[{
   "organized", " ", "in", " ", "3", " ", "lists", " ", "as", " ", 
    "described", " ", "below"}], ",", " ", 
   RowBox[{"corresponding", " ", "to", " ", "the", " ", 
    RowBox[{"Q", "/", "M"}], " ", "values", " ", "given", " ", "in", " ", 
    "the", " ", "1", "st", " ", "list"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7703635129559107`*^9, 3.770363728807023*^9}, {
  3.7703637875893297`*^9, 
  3.770363897374341*^9}},ExpressionUUID->"c607aca4-6112-48bc-8d03-\
6d0a66c2da94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.1`", ",", "0.15`", ",", "0.2`", ",", "0.25`", ",", "0.3`", ",", 
     "0.35`", ",", "0.4`", ",", "0.45`", ",", "0.5`", ",", "0.55`", ",", 
     "0.6`", ",", "0.65`", ",", "0.7`", ",", "0.75`", ",", "0.8`", ",", 
     "0.85`", ",", "0.9`", ",", "0.95`", ",", "0.96`", ",", "0.9625`", ",", 
     "0.965`", ",", "0.967`", ",", "0.97`", ",", "0.9725`", ",", "0.975`", 
     ",", "0.9775`", ",", "0.98`", ",", "0.9825`", ",", "0.985`", ",", 
     "0.9875`", ",", "0.99`", ",", "0.99375`", ",", "0.996875`", ",", 
     "0.9984375`", ",", "0.99921875`", ",", "0.999609375`", ",", 
     "0.9998046875`", ",", "0.99990234375`", ",", "0.999951171875`", ",", 
     "0.9999755859375`", ",", "0.99998779296875`", ",", "0.999993896484375`", 
     ",", "0.9999969482421875`"}], "}"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Q", "/", "M"}], " ", "values"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.750923497772689*^9, 3.75092351361335*^9}, {
   3.750924883247365*^9, 3.7509248891966095`*^9}, 3.7558496828987083`*^9, 
   3.756290117557476*^9, 3.7562902722272043`*^9, 3.756457564462826*^9, 
   3.7564576357498136`*^9, 3.756549122548519*^9, 3.75661569737092*^9, 
   3.756976142031679*^9, {3.7630374098527684`*^9, 3.7630374102278075`*^9}, 
   3.7632835973881083`*^9, {3.7643353791308155`*^9, 3.7643353798184185`*^9}, 
   3.764335553521119*^9, 3.7673322810297985`*^9, 3.7680363062594695`*^9, {
   3.7703635309257345`*^9, 
   3.7703635381188684`*^9}},ExpressionUUID->"a7624336-0e82-44de-be30-\
6120f0c37842"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TyyHH", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.0197254222075254`*^12", ",", "6.646875234856675`*^9", ",", 
     "1.1190396560701768`*^8", ",", "4.57087747447905`*^6", ",", 
     "325169.90968910477`", ",", "33575.02246254199`", ",", 
     "4538.246577519397`", ",", "747.482976396336`", ",", 
     "142.94432177612987`", ",", "30.56639595143684`", ",", 
     "7.099528805910176`", ",", "1.7437080033686434`", ",", 
     "0.44085029712808715`", ",", "0.11095646416251494`", ",", 
     "0.026434011955419636`", ",", "0.005421049843917433`", ",", 
     "0.0007570418705572021`", ",", "0.000025879266179782877`", ",", 
     "6.051459327007393`*^-6", ",", "3.39772798961334`*^-6", ",", 
     "1.421848993011337`*^-6", ",", "2.5775967539257006`*^-7", ",", 
     RowBox[{"-", "9.115061310964996`*^-7"}], ",", 
     RowBox[{"-", "1.4561873758274298`*^-6"}], ",", 
     RowBox[{"-", "1.6973417946346234`*^-6"}], ",", 
     RowBox[{"-", "1.709558327584658`*^-6"}], ",", 
     RowBox[{"-", "1.5598003039830662`*^-6"}], ",", 
     RowBox[{"-", "1.3078130631746182`*^-6"}], ",", 
     RowBox[{"-", "1.006095036991109`*^-6"}], ",", 
     RowBox[{"-", "6.996771474683304`*^-7"}], ",", 
     RowBox[{"-", "4.2556554020531114`*^-7"}], ",", 
     RowBox[{"-", "1.3256702640466357`*^-7"}], ",", 
     RowBox[{"-", "2.0404988885430363`*^-8"}], ",", 
     RowBox[{"-", "3.008454762653603`*^-9"}], ",", 
     RowBox[{"-", "4.5740347900710464`*^-10"}], ",", 
     RowBox[{"-", "7.261515088055506`*^-11"}], ",", 
     RowBox[{"-", "1.1928885623753293`*^-11"}], ",", 
     RowBox[{"-", "2.006674116143438`*^-12"}], ",", 
     RowBox[{"-", "3.4299377822586585`*^-13"}], ",", 
     RowBox[{"-", "5.925702843502134`*^-14"}], ",", 
     RowBox[{"-", "1.0310902371257251`*^-14"}], ",", 
     RowBox[{"-", "1.8031514736515384`*^-15"}], ",", 
     RowBox[{"-", "3.163694821293287`*^-16"}]}], "}"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["T", "yy"], " ", "in", " ", "HH"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.75092355757544*^9, 3.7509235598823757`*^9}, 
   3.750924668876461*^9, {3.7509248934215136`*^9, 3.7509249003763285`*^9}, 
   3.7558497658856516`*^9, 3.755850963132205*^9, 3.756290169342786*^9, 
   3.756457651166812*^9, 3.75654913346073*^9, 3.7566157158556895`*^9, 
   3.756976157024434*^9, 3.7630374334943514`*^9, 3.763283614207836*^9, 
   3.7636127343702617`*^9, 3.7636128813269663`*^9, 3.7643352411910973`*^9, 
   3.7644416094215918`*^9, 3.767332310211816*^9, 3.7680363229037294`*^9, {
   3.770363517198224*^9, 3.7703635208860006`*^9}, {3.7703639130850935`*^9, 
   3.770363916614509*^9}},ExpressionUUID->"95a8ca8b-ac0d-463c-b1ac-\
3023d8283292"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvvU", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.0197254142685078`*^12", ",", "6.646874932163871`*^9", ",", 
     "1.1190393628045987`*^8", ",", "4.570872760801797`*^6", ",", 
     "325168.8706469826`", ",", "33574.73881847391`", ",", 
     "4538.156965475664`", ",", "747.4509114517591`", ",", 
     "142.93192614546956`", ",", "30.561296931423094`", ",", 
     "7.097335207488896`", ",", "1.7427361332867692`", ",", 
     "0.4404135257409479`", ",", "0.11076076492721007`", ",", 
     "0.026348610805192036`", ",", "0.005386132445278996`", ",", 
     "0.0007447406417692807`", ",", "0.00002305953812528344`", ",", 
     "4.227766552434991`*^-6", ",", "1.787742848730068`*^-6", ",", 
     "1.2123395889629717`*^-8", ",", 
     RowBox[{"-", "1.0012636454714672`*^-6"}], ",", 
     RowBox[{"-", "1.960061408594837`*^-6"}], ",", 
     RowBox[{"-", "2.343465375603492`*^-6"}], ",", 
     RowBox[{"-", "2.436071937541246`*^-6"}], ",", 
     RowBox[{"-", "2.3124537455601697`*^-6"}], ",", 
     RowBox[{"-", "2.0396447404103417`*^-6"}], ",", 
     RowBox[{"-", "1.6775628827289522`*^-6"}], ",", 
     RowBox[{"-", "1.2789985458846578`*^-6"}], ",", 
     RowBox[{"-", "8.894127382058798`*^-7"}], ",", 
     RowBox[{"-", "5.463848554976643`*^-7"}], ",", 
     RowBox[{"-", "1.7831656104356787`*^-7"}], ",", 
     RowBox[{"-", "3.101736843188125`*^-8"}], ",", 
     RowBox[{"-", "5.4690455158752425`*^-9"}], ",", 
     RowBox[{"-", "1.0379887876107563`*^-9"}], ",", 
     RowBox[{"-", "2.120908056903557`*^-10"}], ",", 
     RowBox[{"-", "4.588634517871844`*^-11"}], ",", 
     RowBox[{"-", "1.0349140141965399`*^-11"}], ",", 
     RowBox[{"-", "2.4047189176847063`*^-12"}], ",", 
     RowBox[{"-", "5.707587550942347`*^-13"}], ",", 
     RowBox[{"-", "1.3742924716672507`*^-13"}], ",", 
     RowBox[{"-", "3.3498867949471576`*^-14"}], ",", 
     RowBox[{"-", "8.221681679138861`*^-15"}]}], "}"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["T", "vv"], " ", "in", " ", "Unruh"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.750923660159342*^9, 3.750923668988308*^9}, {
   3.7509249075582304`*^9, 3.750924916303479*^9}, 3.7558497856933804`*^9, 
   3.7558509974465857`*^9, 3.7562901943529377`*^9, 3.7564577015036716`*^9, 
   3.756549147278465*^9, 3.7566157378856297`*^9, 3.756976176619548*^9, 
   3.7630374540404177`*^9, 3.763283629110426*^9, 3.763612700174359*^9, 
   3.763612866231674*^9, 3.7643353086858068`*^9, 3.7644416318037033`*^9, 
   3.7673323499462166`*^9, 
   3.768036349123457*^9},ExpressionUUID->"7cdc6ca5-b5a5-4e57-8bde-\
02726b74043a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TuuU", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.0197254142687422`*^12", ",", "6.646874932209783`*^9", ",", 
     "1.1190393629477306`*^8", ",", "4.5708727665509395`*^6", ",", 
     "325168.8733517845`", ",", "33574.74023460756`", ",", 
     "4538.1577648317525`", ",", "747.4513890591355`", ",", 
     "142.93222315541743`", ",", "30.561487122646824`", ",", 
     "7.097459406127223`", ",", "1.742818077155168`", ",", 
     "0.4404675991087319`", ",", "0.11079599184935625`", ",", 
     "0.026370825341390132`", ",", "0.00539921403126604`", ",", 
     "0.000751359891594386`", ",", "0.00002521397417645741`", ",", 
     "5.715632865195931`*^-6", ",", "3.1223302316923`*^-6", ",", 
     "1.1991765076798218`*^-6", ",", "7.207317887291284`*^-8", ",", 
     RowBox[{"-", "1.0497465372107435`*^-6"}], ",", 
     RowBox[{"-", "1.5616830846971582`*^-6"}], ",", 
     RowBox[{"-", "1.7757166192037657`*^-6"}], ",", 
     RowBox[{"-", "1.765916459884471`*^-6"}], ",", 
     RowBox[{"-", "1.5987225728452997`*^-6"}], ",", 
     RowBox[{"-", "1.3333515117384876`*^-6"}], ",", 
     RowBox[{"-", "1.0217663137013907`*^-6"}], ",", 
     RowBox[{"-", "7.084558209272245`*^-7"}], ",", 
     RowBox[{"-", "4.2987814847952657`*^-7"}], ",", 
     RowBox[{"-", "1.3353363179166544`*^-7"}], ",", 
     RowBox[{"-", "2.0513682812621663`*^-8"}], ",", 
     RowBox[{"-", "3.021055425480619`*^-9"}], ",", 
     RowBox[{"-", "4.589007063962413`*^-10"}], ",", 
     RowBox[{"-", "7.279611444945835`*^-11"}], ",", 
     RowBox[{"-", "1.1951006771254622`*^-11"}], ",", 
     RowBox[{"-", "2.0093983633102797`*^-12"}], ",", 
     RowBox[{"-", "3.4333091363204275`*^-13"}], ",", 
     RowBox[{"-", "5.929888506116053`*^-14"}], ",", 
     RowBox[{"-", "1.0316098525315906`*^-14"}], ",", 
     RowBox[{"-", "1.803800385623159`*^-15"}], ",", 
     RowBox[{"-", "3.164504175209493`*^-16"}]}], "}"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["T", "uu"], " ", "in", " ", "Unruh"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.750924428965042*^9, 3.7509244313864655`*^9}, {
   3.7509249185692396`*^9, 3.7509249217096996`*^9}, 3.755849797086666*^9, 
   3.7558510092117853`*^9, 3.75629021210771*^9, 3.7564577142756343`*^9, 
   3.7565491617888308`*^9, 3.7566157464679165`*^9, 3.7569761849767656`*^9, 
   3.763037467697976*^9, 3.763283639646609*^9, 3.7636126844922724`*^9, 
   3.7636128565666237`*^9, 3.76433532629709*^9, 3.7644416454140644`*^9, 
   3.7673323606447325`*^9, 
   3.7680363599653196`*^9},ExpressionUUID->"6287a1ef-cf4f-41a2-a72f-\
8d6d158d31f6"]
}, Open  ]]
},
WindowSize->{958, 1108},
WindowMargins->{{18, Automatic}, {Automatic, 31}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 238, 4, 96, "Title",ExpressionUUID->"20700ace-4ce3-4ae5-b68c-600d85b03eb5"],
Cell[821, 28, 703, 15, 48, "Input",ExpressionUUID->"c607aca4-6112-48bc-8d03-6d0a66c2da94"],
Cell[1527, 45, 1585, 28, 105, "Input",ExpressionUUID->"a7624336-0e82-44de-be30-6120f0c37842"],
Cell[3115, 75, 2684, 49, 239, "Input",ExpressionUUID->"95a8ca8b-ac0d-463c-b1ac-3023d8283292"],
Cell[5802, 126, 2585, 49, 238, "Input",ExpressionUUID->"7cdc6ca5-b5a5-4e57-8bde-02726b74043a"],
Cell[8390, 177, 2567, 48, 238, "Input",ExpressionUUID->"6287a1ef-cf4f-41a2-a72f-8d6d158d31f6"]
}, Open  ]]
}
]
*)


